BitLLM: Efficient Low-Bit, Conversion-Hiding LLM Decoding on Mobile GPUs

The rapid scaling of large language models (LLMs) has unlocked remarkable capabilities across various domains. However, deploying LLMs on mobile devices remains challenging because of their high computational and memory requirements. Low-bit quantization (e.g., 4-bit weights, 8-bit activations) can reduce model size while preserving accuracy, but its practical efficacy on mobile GPUs has been limited so far. In this paper, we identify that the performance gap stems primarily from frequent data type conversions between quantized and floating-point values, and dynamic and inefficient memory access patterns caused by the growing Key-Value (KV) cache during autoregressive decoding. We introduce BitLLM, a mobile inference engine that addresses type conversion overhead and suboptimal memory accesses in quantized LLMs. Our approach features an adaptive layout and packing strategy for the KV cache that ensures efficient memory access throughout LLM decoding. This is coupled with an integer-native execution pipeline that defers and overlaps type conversion outside the compute hot path, keeping the critical MatMul stages in the integer domain. Implemented on off-the-shelf mobile GPUs, BitLLM outperforms leading engines, i.e., LLAMA.CPP, MNN-LLM, LiteRT-LM, and MLC-LLM, achieving average speedups of 1.78$\times$, 1.73$\times$, 1.58$\times$, and 1.47$\times$, respectively, across various models and quantization levels. Under long-context generation, BitLLM reduces average energy consumption (per token) by up to 88.9%.

==> script/crop_pdf.sh <==
#!/bin/bash

# PDF Batch Cropping Script
# Usage: pdfcrop.sh -i <input_path> [-o <output_path>] [--margins "<left> <bottom> <right> <top>"] [--delete]
# ./script/crop_pdf.sh -i ./fig/results_margin -o ./fig/results --delete

# Define color variables
RED='\033[0;31m'
GREEN='\033[0;32m'
YELLOW='\033[1;33m'
BLUE='\033[0;34m'
MAGENTA='\033[0;35m'
CYAN='\033[0;36m'
WHITE='\033[1;37m'
BOLD='\033[1m'
RESET='\033[0m'

# Function for colored output
print_color() {
    local color="$1"
    local message="$2"
    local attr="${3:-}"
    
    if [ -n "$attr" ]; then
        echo -e "${attr}${color}${message}${RESET}"
    else
        echo -e "${color}${message}${RESET}"
    fi
}

# Display help information
show_help() {
    print_color "$CYAN" "Usage: $0 -i <input_path> [-o <output_path>] [--margins \"<left> <bottom> <right> <top>\"] [--delete]"
    echo ""
    print_color "$WHITE" "Options:" "$BOLD"
    echo "  -i, --input     Input path (can be a PDF file or directory containing PDF files)"
    echo "  -o, --output    Output path (PDF file or directory, defaults to overwriting input)"
    echo "  -m, --margins   Margin values in format: \"<left> <bottom> <right> <top>\" (e.g., \"10 5 10 5\")"
    echo "                  Units are in bp (PostScript points) by default. Add unit suffix if needed."
    echo "  -d, --delete    Delete input files after processing (not applied when overwriting input)"
    echo "  -h, --help      Show this help message"
    echo ""
    print_color "$WHITE" "Examples:" "$BOLD"
    echo "  $0 -i document.pdf"
    echo "  $0 -i document.pdf -o cropped.pdf"
    echo "  $0 -i ./input/ -o ./output/"
    echo "  $0 -i document.pdf --margins \"10 15 10 15\""
    echo "  $0 -i document.pdf --delete"
    echo "  $0 -i ./input/ --delete -o ./output/"
}

# Check if pdfcrop is installed
check_dependency() {
    if ! command -v pdfcrop &> /dev/null; then
        print_color "$RED" "Error: pdfcrop tool not found. Please install TeX Live or another LaTeX distribution that includes pdfcrop."
        exit 1
    fi
}

# Process a single PDF file
process_pdf() {
    local input_file="$1"
    local output_path="$2"
    local margins="$3"
    local delete_input="$4"
    
    print_color "$BLUE" "Processing: $input_file"
    
    # Build the pdfcrop command with optional margins
    local crop_cmd="pdfcrop --quiet"
    if [ -n "$margins" ]; then
        crop_cmd="$crop_cmd --margins \"$margins\""
    fi
    
    # Determine if we're overwriting the input file
    local is_overwriting=false
    local output_file=""
    
    if [ -z "$output_path" ]; then
        # Overwrite original file mode
        output_file="$input_file"
        is_overwriting=true
        eval "$crop_cmd \"$input_file\" \"$input_file\""
        print_color "$GREEN" "Cropped and overwritten: $input_file"
    else
        # Specified output path mode
        if [ -d "$output_path" ]; then
            # Output path is a directory, keep original filename
            local filename=$(basename "$input_file")
            output_file="$output_path/$filename"
            eval "$crop_cmd \"$input_file\" \"$output_file\""
            print_color "$GREEN" "Saved to: $output_file"
        else
            # Output path is a file
            output_file="$output_path"
            eval "$crop_cmd \"$input_file\" \"$output_path\""
            print_color "$GREEN" "Saved to: $output_path"
        fi
    fi
    
    # Handle delete option
    if [ "$delete_input" = true ]; then
        if [ "$is_overwriting" = true ]; then
            print_color "$YELLOW" "Warning: Cannot delete input file when overwriting (output is same as input): $input_file"
        else
            if [ -f "$input_file" ]; then
                rm "$input_file"
                print_color "$GREEN" "Deleted input file: $input_file"
            fi
        fi
    fi
}

# Main function
main() {
    local input_path=""
    local output_path=""
    local margins=""
    local delete_input=false
    
    # Parse command line arguments
    while [[ $# -gt 0 ]]; do
        case $1 in
            -i|--input)
                input_path="$2"
                shift 2
                ;;
            -o|--output)
                output_path="$2"
                shift 2
                ;;
            -m|--margins)
                margins="$2"
                shift 2
                ;;
            -d|--delete)
                delete_input=true
                shift
                ;;
            -h|--help)
                show_help
                exit 0
                ;;
            *)
                print_color "$RED" "Unknown option: $1"
                show_help
                exit 1
                ;;
        esac
    done
    
    # Check required parameters
    if [ -z "$input_path" ]; then
        print_color "$RED" "Error: Input path must be specified"
        show_help
        exit 1
    fi
    
    # Check dependency
    check_dependency
    
    # Process input path
    if [ -f "$input_path" ]; then
        # Input is a single file
        if [[ "$input_path" != *.pdf ]]; then
            print_color "$RED" "Error: Input file must be in PDF format"
            exit 1
        fi
        
        process_pdf "$input_path" "$output_path" "$margins" "$delete_input"
        
    elif [ -d "$input_path" ]; then
        # Input is a directory
        if [ -n "$output_path" ] && [ ! -d "$output_path" ]; then
            # If output path is specified but doesn't exist, try to create it
            mkdir -p "$output_path"
            if [ $? -ne 0 ]; then
                print_color "$RED" "Error: Cannot create output directory $output_path"
                exit 1
            fi
        fi
        
        # Process all PDF files in the directory
        find "$input_path" -maxdepth 1 -name "*.pdf" | while read pdf_file; do
            if [ -f "$pdf_file" ]; then
                process_pdf "$pdf_file" "$output_path" "$margins" "$delete_input"
            fi
        done
        
    else
        print_color "$RED" "Error: Input path does not exist or is not accessible: $input_path"
        exit 1
    fi
    
    print_color "$GREEN" "All PDF files processed successfully!" "$BOLD"
}

# Run main function with all arguments
main "$@"

# sh ./script/crop_pdf.sh -i ./fig/comparsion-example.pdf
# sh ./script/crop_pdf.sh -i ./fig/packing.pdf
# sh ./script/crop_pdf.sh -i ./fig/gpu-texture-layout.pdf
# sh ./script/crop_pdf.sh -i ./fig/low-bit-computation.pdf
# sh ./script/crop_pdf.sh -i ./fig/transformer_overview.pdf
# sh ./script/crop_pdf.sh -i ./fig/floding.pdf
# sh ./script/crop_pdf.sh -i ./fig/layout-overiview.pdf
# sh ./script/crop_pdf.sh -i ./fig/layout-overview.pdf
# sh ./script/crop_pdf.sh -i ./fig/quantization_overview.pdf
# sh ./script/crop_pdf.sh -i ./fig/packing-scheme.pdf

==> script/split_pdf.py <==
#!/usr/bin/env python3
"""Split main.pdf into paper and revision note.

Scans pages for "Resubmission Note" to find the split point.
Outputs:
  build/paper.pdf    — main manuscript (pages before the note)
  build/revision.pdf — resubmission note (pages from the note onward)
"""

import sys
import os
import PyPDF2

SCRIPT_DIR = os.path.dirname(os.path.abspath(__file__))
ROOT_DIR = os.path.dirname(SCRIPT_DIR)
BUILD_DIR = os.path.join(ROOT_DIR, "build")
INPUT_PDF = os.path.join(BUILD_DIR, "main.pdf")

MARKER = "Resubmission Note"


def find_split_page(reader):
    for i, page in enumerate(reader.pages):
        text = page.extract_text() or ""
        if MARKER in text:
            return i
    return None


def write_pdf(reader, page_range, output_path):
    writer = PyPDF2.PdfWriter()
    for i in page_range:
        writer.add_page(reader.pages[i])
    with open(output_path, "wb") as f:
        writer.write(f)


def main():
    if not os.path.exists(INPUT_PDF):
        print(f"Error: {INPUT_PDF} not found. Build the paper first.", file=sys.stderr)
        sys.exit(1)

    reader = PyPDF2.PdfReader(INPUT_PDF)
    total = len(reader.pages)
    split = find_split_page(reader)

    if split is None:
        print(f"Warning: '{MARKER}' not found. Copying entire PDF as paper.pdf.")
        write_pdf(reader, range(total), os.path.join(BUILD_DIR, "paper.pdf"))
        return

    paper_path = os.path.join(BUILD_DIR, "paper.pdf")
    revision_path = os.path.join(BUILD_DIR, "revision.pdf")

    write_pdf(reader, range(0, split), paper_path)
    write_pdf(reader, range(split, total), revision_path)

    print(f"Total: {total} pages")
    print(f"  paper.pdf:    pages 1-{split} ({split} pages) -> {paper_path}")
    print(f"  revision.pdf: pages {split+1}-{total} ({total-split} pages) -> {revision_path}")


if __name__ == "__main__":
    main()

